Country-wide mobility changes observed using mobile phone data during COVID-19 pandemic

In March 2020, the Austrian government introduced a widespread lock-down in response to the COVID-19 pandemic. Based on subjective impressions and anecdotal evidence, Austrian public and private life came to a sudden halt. Here we assess the effect of the lock-down quantitatively for all regions in Austria and present an analysis of daily changes of human mobility throughout Austria using near-real-time anonymized mobile phone data. We describe an efficient data aggregation pipeline and analyze the mobility by quantifying mobile-phone traffic at specific point of interest (POI), analyzing individual trajectories and investigating the cluster structure of the origin-destination graph. We found a reduction of commuters at Viennese metro stations of over 80\% and the number of devices with a radius of gyration of less than 500 m almost doubled. The results of studying crowd-movement behavior highlight considerable changes in the structure of mobility networks, revealed by a higher modularity and an increase from 12 to 20 detected communities. We demonstrate the relevance of mobility data for epidemiological studies by showing a significant correlation of the outflow from the town of Ischgl (an early COVID-19 hotspot) and the reported COVID-19 cases with an 8-day time lag. This research indicates that mobile phone usage data permits the moment-by-moment quantification of mobility behavior for a whole country. We emphasize the need to improve the availability of such data in anonymized form to empower rapid response to combat COVID-19 and future pandemics.

==> reports/00_pandas_playground.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# pandas playground"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Hello Farid"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "\n",
    "df = pd.DataFrame({'foo': [1,2,20], 'bar':[2,1,1], 'baz':[0.2, 0.4, .8]})\n",
    "display(df)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def my_agg(x):\n",
    "    display(x)\n",
    "    return 1\n",
    "    \n",
    "grouped = df.groupby(['foo'])\n",
    "grouped.apply(my_agg)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "for reference: https://stackoverflow.com/questions/10951341/pandas-dataframe-aggregate-function-using-multiple-columns"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> reports/ActivitySpace.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%pylab inline\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "from pandas import DataFrame\n",
    "import math\n",
    "import statistics\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "import datetime\n",
    "from pathlib import Path\n",
    "import pyarrow.parquet as pq\n",
    "import utm\n",
    "\n",
    "from IPython.core.display import display, HTML\n",
    "display(HTML(\"<style>.container { width:100% !important; }</style>\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%ls data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# reads the od.parquet file\n",
    "\n",
    "input_base = Path('data')\n",
    "\n",
    "odm = pd.read_parquet(input_base / 'od_political_area__stay60.parquet')\n",
    "display(odm.head(n=2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "odm = odm.loc[odm['origin_locationid'].isin(['Amstetten', 'Baden', 'Salzburg', 'Graz (Stadt)', 'Linz', 'Lienz'])]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# reads the od.csv file\n",
    "\n",
    "#odmfile = 'd:\\\\od_political_area__stay60_utm.csv'\n",
    "odmfile = 'D:\\\\COVID\\\\test - latlong.csv'\n",
    "\n",
    "odm = pd.read_csv (odmfile, encoding=\"latin1\")\n",
    "display(odm.head(n=2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# applies some preprocessing on odm:\n",
    "#   1- convert to UTM coordinate system \n",
    "#   2- change date type and format\n",
    "#   3- sort the of od file based on date and origin-id\n",
    "\n",
    "def latlong2utm (row):\n",
    "  xO, yO, zZ, uO = utm.from_latlon(row['oigin_y_lat'], row['origin_x_long'])\n",
    "  xD, yD, zD, uD = utm.from_latlon(row['y_lat'], row['x_long'])\n",
    "  return pd.Series({'xO': xO, 'yO': yO, 'xD': xD, 'yD': yD})\n",
    "\n",
    "odm = odm.merge(odm.apply(latlong2utm, axis=1), left_index=True, right_index=True).drop(['origin_x_long', 'oigin_y_lat', 'x_long', 'y_lat'], axis=1)\n",
    "\n",
    "#odm['time_bin'] = pd.to_datetime(odm['time_bin'], format='%m/%d/%Y')\n",
    "odm['time_bin'] = odm['time_bin'].dt.strftime('%m/%d/%Y').apply(lambda x: datetime.datetime.strptime(x, \"%m/%d/%Y\").date())\n",
    "\n",
    "odm = odm.sort_values(['time_bin', 'origin_locationid'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "display(odm['time_bin'].min())\n",
    "display(odm['time_bin'].max())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generates list of date-ticks for plots\n",
    "\n",
    "statrDate = datetime.datetime.strptime('02/16/2020', '%m/%d/%Y').date()\n",
    "endDate = datetime.datetime.strptime('04/24/2020', '%m/%d/%Y').date()\n",
    "date = statrDate\n",
    "dates = []\n",
    "while date <= endDate:\n",
    " dates+= [date]\n",
    " date += datetime.timedelta(days=7)\n",
    "\n",
    "dates_dm = [x.strftime('%m/%d/%Y')[0:5] for x in dates]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# gets an od matrix and calculates activity space parameters\n",
    "def calcActSpcPars (df):\n",
    "   count_sum = df['non_unique_count'].sum()\n",
    "\n",
    "   x_mean = (df['non_unique_count'] * df['xD']).sum() / count_sum\n",
    "   y_mean = (df['non_unique_count'] * df['yD']).sum() / count_sum\n",
    "\n",
    "   df['dx'] = df['xD']-x_mean \n",
    "   df['dy'] = df['yD']-y_mean\n",
    "   df['dist'] = np.sqrt(df['dx']**2+df['dy']**2)\n",
    "\n",
    "   dist_sum = (df['dist']*df['non_unique_count']).sum()/1000\n",
    "   dist_mean = dist_sum / count_sum\n",
    "\n",
    "   sig_x2 = (df['dx']**2 * df['non_unique_count']).sum() / count_sum\n",
    "   sig_y2 = (df['dy']**2 * df['non_unique_count']).sum() / count_sum\n",
    "   sig_xy = (df['dx']*df['dy'] * df['non_unique_count']).sum() / count_sum\n",
    "\n",
    "   a = np.sqrt(sig_x2+sig_y2+np.sqrt((sig_x2-sig_y2)**2 + 4*sig_xy**2)) / 2 / 1000\n",
    "   b = np.sqrt(sig_x2+sig_y2-np.sqrt((sig_x2-sig_y2)**2 + 4*sig_xy**2)) / 2 / 1000\n",
    "   teta = - np.arctan(2*sig_xy/(sig_x2-sig_y2)) / 2 / math.pi * 180\n",
    "   area = math.pi*a*b\n",
    "   shapeIndxex = 1 - np.sqrt(1-((b/a)**2))  \n",
    "   \n",
    "   actSpc_pars = [df.iloc[0].xO, df.iloc[0].yO, count_sum, dist_sum, dist_mean, a, b, teta, area, shapeIndxex]\n",
    "\n",
    "   return actSpc_pars\n",
    "\n",
    "\n",
    "# generates plots for activity space parameters\n",
    "def saveGraphs (df):\n",
    "    origin_id = df['origin_locationid'].values[0]\n",
    "#    df = df.sort_values(by=['time_bin'])\n",
    "    columns = ['Num_Travels', 'Sum_Travels', 'Mean_Travels', ['a', 'b'], 'Area', 'Teta', 'Shape_Index']\n",
    "    titles = ['Number of Travels', 'Sum of Travels (km)', 'Mean of Travels (km)', 'Axes of Destinations Ellipse (km)', 'Area of Destinations Ellipse ($km^2$)', 'Azimuth of Destinations Ellipse (deg)', 'Shaped Index of Destinations Ellipse']\n",
    "\n",
    "    fig = plt.figure(figsize = (30,10), dpi = 180)\n",
    "    fig.suptitle(origin_id, fontsize=18)\n",
    "    axs = [241, 242, 243, 245, 246, 247, 248]\n",
    "    for i in range(0,7):\n",
    "      ax = df.plot(x='time_bin',y=columns[i], ax=fig.add_subplot(axs[i]), grid='True')\n",
    "      plt.xticks(ticks=dates, labels=dates_dm, horizontalalignment='center', fontsize=10)\n",
    "      plt.title(titles[i], fontsize=12)\n",
    "      ax.set_xlabel('', fontsize=12)\n",
    "#      ax.set_ylabel(titles[i], fontsize=14)\n",
    "      ax.yaxis.grid(False)\n",
    "    path = 'd:\\\\COVID\\\\outputs\\\\'+origin_id+'.png'\n",
    "    plt.savefig(path)\n",
    "    plt.clf()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# main\n",
    "actSpc_pars = odm.groupby(['time_bin', 'origin_locationid'])[['xO', 'yO', 'xD', 'yD', 'non_unique_count']].apply(calcActSpcPars)\n",
    "df = DataFrame(actSpc_pars)\n",
    "\n",
    "col = ['X_Origin', 'Y_Origin', 'Num_Travels', 'Sum_Travels', 'Mean_Travels', 'a', 'b', 'Teta', 'Area', 'Shape_Index']\n",
    "for c in enumerate(col):\n",
    "#    print(c)\n",
    "    df[c[1]] = df[0].apply(lambda x: x[c[0]])#.astype(float)\n",
    "df = df.reset_index().drop([0], axis=1)#.head()\n",
    "df.to_csv('d:\\\\COVID\\\\outputs\\\\ActivitySpacePars.csv', index=False)\n",
    "\n",
    "mpl.rc('figure', max_open_warning = 0)\n",
    "df.groupby(['origin_locationid']).apply(saveGraphs)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> reports/ActivitySpace_Ratio.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%pylab inline\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "from pandas import DataFrame\n",
    "import math\n",
    "import statistics\n",
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "import datetime\n",
    "from pathlib import Path\n",
    "import pyarrow.parquet as pq\n",
    "import utm\n",
    "\n",
    "from IPython.core.display import display, HTML\n",
    "display(HTML(\"<style>.container { width:100% !important; }</style>\"))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%ls data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# reads the od.parquet file\n",
    "\n",
    "input_base = Path('data')\n",
    "\n",
    "odm = pd.read_parquet(input_base / 'od_political_area__stay60.parquet')\n",
    "display(odm.head(n=2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "odm = odm.loc[odm['origin_locationid'].isin(['Amstetten', 'Baden', 'Salzburg', 'Graz (Stadt)', 'Linz', 'Lienz'])]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# reads the od.csv file\n",
    "\n",
    "#odmfile = 'd:\\\\od_political_area__stay60_utm.csv'\n",
    "odmfile = 'D:\\\\COVID\\\\test - latlong.csv'\n",
    "\n",
    "odm = pd.read_csv (odmfile, encoding=\"latin1\")\n",
    "display(odm.head(n=2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# applies some preprocessing on odm:\n",
    "#   1- convert to UTM coordinate system \n",
    "#   2- change date type and format\n",
    "#   3- sort the of od file based on date and origin-id\n",
    "\n",
    "def latlong2utm (row):\n",
    "  xO, yO, zZ, uO = utm.from_latlon(row['oigin_y_lat'], row['origin_x_long'])\n",
    "  xD, yD, zD, uD = utm.from_latlon(row['y_lat'], row['x_long'])\n",
    "  return pd.Series({'xO': xO, 'yO': yO, 'xD': xD, 'yD': yD})\n",
    "\n",
    "odm = odm.merge(odm.apply(latlong2utm, axis=1), left_index=True, right_index=True).drop(['origin_x_long', 'oigin_y_lat', 'x_long', 'y_lat'], axis=1)\n",
    "\n",
    "odm_w1 = odm[(odm['time_bin'] >= '02/15/2020') & (odm['time_bin'] <= '02/22/2020')]\n",
    "\n",
    "#odm['time_bin'] = pd.to_datetime(odm['time_bin'], format='%m/%d/%Y')\n",
    "odm['time_bin'] = odm['time_bin'].dt.strftime('%m/%d/%Y').apply(lambda x: datetime.datetime.strptime(x, \"%m/%d/%Y\").date())\n",
    "\n",
    "odm = odm.sort_values(['time_bin', 'origin_locationid'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "display(odm['time_bin'].min())\n",
    "display(odm['time_bin'].max())"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# generates list of date-ticks for plots\n",
    "\n",
    "statrDate = datetime.datetime.strptime('02/16/2020', '%m/%d/%Y').date()\n",
    "endDate = datetime.datetime.strptime('04/24/2020', '%m/%d/%Y').date()\n",
    "date = statrDate\n",
    "dates = []\n",
    "while date <= endDate:\n",
    " dates+= [date]\n",
    " date += datetime.timedelta(days=7)\n",
    "\n",
    "dates_dm = [x.strftime('%m/%d/%Y')[0:5] for x in dates]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# gets an od matrix and calculates activity space parameters\n",
    "def calcActSpcPars (df):\n",
    "   count_sum = df['non_unique_count'].sum()\n",
    "\n",
    "   x_mean = (df['non_unique_count'] * df['xD']).sum() / count_sum\n",
    "   y_mean = (df['non_unique_count'] * df['yD']).sum() / count_sum\n",
    "\n",
    "   df['dx'] = df['xD']-x_mean \n",
    "   df['dy'] = df['yD']-y_mean\n",
    "   df['dist'] = np.sqrt(df['dx']**2+df['dy']**2)\n",
    "\n",
    "   dist_sum = (df['dist']*df['non_unique_count']).sum()/1000\n",
    "   dist_mean = dist_sum / count_sum\n",
    "\n",
    "   sig_x2 = (df['dx']**2 * df['non_unique_count']).sum() / count_sum\n",
    "   sig_y2 = (df['dy']**2 * df['non_unique_count']).sum() / count_sum\n",
    "   sig_xy = (df['dx']*df['dy'] * df['non_unique_count']).sum() / count_sum\n",
    "\n",
    "   a = np.sqrt(sig_x2+sig_y2+np.sqrt((sig_x2-sig_y2)**2 + 4*sig_xy**2)) / 2 / 1000\n",
    "   b = np.sqrt(sig_x2+sig_y2-np.sqrt((sig_x2-sig_y2)**2 + 4*sig_xy**2)) / 2 / 1000\n",
    "   teta = - np.arctan(2*sig_xy/(sig_x2-sig_y2)) / 2 / math.pi * 180\n",
    "   area = math.pi*a*b\n",
    "   shapeIndxex = 1 - np.sqrt(1-((b/a)**2))  \n",
    "   \n",
    "   actSpc_pars = [df.iloc[0].xO, df.iloc[0].yO, count_sum, dist_sum, dist_mean, a, b, teta, area, shapeIndxex]\n",
    "\n",
    "   return actSpc_pars\n",
    "\n",
    "\n",
    "# generates plots for activity space parameters\n",
    "def saveGraphs (df):\n",
    "    origin_id = df['origin_locationid'].values[0]\n",
    "#    df = df.sort_values(by=['time_bin'])\n",
    "    columns = ['Num_Travels', 'Sum_Travels', 'Mean_Travels', ['a', 'b'], 'Area']\n",
    "    titles = ['Number of Travels (Changes %)', 'Sum of Travels (Changes %)', 'Mean of Travels (Changes %)', 'Axes of Destinations Ellipse (Changes %)', 'Area of Destinations Ellipse (Changes %)']\n",
    "\n",
    "    fig = plt.figure(figsize = (30,10), dpi = 180)\n",
    "    fig.suptitle(origin_id, fontsize=18)\n",
    "    axs = [231, 232, 233, 234, 235]\n",
    "    for i in range(0,5):\n",
    "      ax = df.plot(x='time_bin',y=columns[i], ax=fig.add_subplot(axs[i]), grid='True')\n",
    "      plt.xticks(ticks=dates, labels=dates_dm, horizontalalignment='center', fontsize=10)\n",
    "      plt.title(titles[i], fontsize=12)\n",
    "      ax.set_xlabel('', fontsize=12)\n",
    "#      ax.set_ylabel(titles[i], fontsize=14)\n",
    "      ax.set_ylim(-100,100)\n",
    "      ax.yaxis.grid(False)\n",
    "    path = 'd:\\\\COVID\\\\outputs_ratio\\\\'+origin_id+'.png'\n",
    "    plt.savefig(path)\n",
    "    plt.clf()\n",
    "    \n",
    "    \n",
    "# calculates the percentage of changes\n",
    "def calcRatio (row):\n",
    "    origin_id = row['origin_locationid']\n",
    "    pars_avrg = actSpc_pars_w1_avrg.loc[actSpc_pars_w1_avrg['origin_locationid'] == origin_id]\n",
    "    row[['Num_Travels']] = prcntg_change(pars_avrg[['Num_Travels']], row[['Num_Travels']])\n",
    "    row[['Sum_Travels']] = prcntg_change(pars_avrg[['Sum_Travels']], row[['Sum_Travels']])\n",
    "    row[['Mean_Travels']] = prcntg_change(pars_avrg[['Mean_Travels']], row[['Mean_Travels']])\n",
    "    row[['a']] = prcntg_change(pars_avrg[['a']], row[['a']])\n",
    "    row[['b']] = prcntg_change(pars_avrg[['b']], row[['b']])\n",
    "    row[['Area']] = prcntg_change(pars_avrg[['Area']], row[['Area']])\n",
    "    return row\n",
    "\n",
    "\n",
    "def prcntg_change (a, b):\n",
    "    return ((a - b) / a * 100)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# main\n",
    "actSpc_pars_w1 = odm_w1.groupby(['time_bin', 'origin_locationid'])[['xO', 'yO', 'xD', 'yD', 'non_unique_count']].apply(calcActSpcPars)\n",
    "actSpc_pars_w1 = DataFrame(actSpc_pars_w1)\n",
    "\n",
    "col = ['X_Origin', 'Y_Origin', 'Num_Travels', 'Sum_Travels', 'Mean_Travels', 'a', 'b', 'Teta', 'Area', 'Shape_Index']\n",
    "for c in enumerate(col):\n",
    "#    print(c)\n",
    "    actSpc_pars_w1[c[1]] = actSpc_pars_w1[0].apply(lambda x: x[c[0]])#.astype(float)\n",
    "actSpc_pars_w1 = actSpc_pars_w1.reset_index().drop([0], axis=1)#.head()\n",
    "\n",
    "actSpc_pars_w1_avrg = actSpc_pars_w1.groupby('origin_locationid').mean()\n",
    "actSpc_pars_w1_avrg = actSpc_pars_w1_avrg.reset_index()\n",
    "\n",
    "actSpc_pars = odm.groupby(['time_bin', 'origin_locationid'])[['xO', 'yO', 'xD', 'yD', 'non_unique_count']].apply(calcActSpcPars)\n",
    "actSpc_pars = DataFrame(actSpc_pars)\n",
    "\n",
    "col = ['X_Origin', 'Y_Origin', 'Num_Travels', 'Sum_Travels', 'Mean_Travels', 'a', 'b', 'Teta', 'Area', 'Shape_Index']\n",
    "for c in enumerate(col):\n",
    "#    print(c)\n",
    "    actSpc_pars[c[1]] = actSpc_pars[0].apply(lambda x: x[c[0]])#.astype(float)\n",
    "actSpc_pars_all = actSpc_pars.reset_index().drop([0], axis=1)#.head()\n",
    "\n",
    "actSpc_pars_ratio = actSpc_pars_all.apply(calcRatio, axis=1)\n",
    "actSpc_pars_ratio.to_csv('d:\\\\COVID\\\\outputs_ratio\\\\ActivitySpacePars.csv', index=False)\n",
    "\n",
    "mpl.rc('figure', max_open_warning = 0)\n",
    "actSpc_pars_ratio.groupby(['origin_locationid']).apply(saveGraphs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> reports/ActivitySpace_dummy_feedback.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# get a od matrix and generate activity space parameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%pylab inline\n",
    "\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "from pandas import DataFrame\n",
    "import math\n",
    "import statistics\n",
    "from pathlib import Path\n",
    "\n",
    "from IPython.core.display import display, HTML\n",
    "display(HTML(\"<style>.container { width:100% !important; }</style>\"))\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "To make it easier for all to load the data with the same path, place it in a sub directory (not in git)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "%ls data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "input_base = Path('data')\n",
    "\n",
    "odm = pd.read_parquet(input_base / 'od_political_area__stay60.parquet')\n",
    "display(odm.head(n=2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "odm = odm.sort_values(['time_bin', 'origin_locationid'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "def findAllDestsByDateOrg (time_bin, origin, odm):\n",
    "    dests_org = odm[(odm.time_bin == time_bin) & (odm.origin_locationid == origin)]\n",
    "    return dests_org\n",
    "\n",
    "findAllDestsByDateOrg('2020-02-15', 'Bregenz', odm).head()"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "@Farid: by having multiple cells it might be easier for you to debug the code. I am not 100% sure it is doing what you want, but I hope I could outline how this makes handling the data a lot simpler & faster."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "odm_list = odm.values.tolist()\n",
    "\n",
    "date_org_pair = sorted(list(set(zip (odm.time_bin, odm.origin_locationid))))\n",
    "date_org_alldests = [findAllDestsByDateOrg (x, odm_list) for x in date_org_pair]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "# \n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "def calcActSpcPars (rec):\n",
    "  xO = float(rec[2])\n",
    "  yO = float(rec[3])\n",
    "  dests_info = rec[4]\n",
    "  \n",
    "  dests_x = [float(x[0]) for x in dests_info]\n",
    "  dests_y = [float(x[1]) for x in dests_info]\n",
    "  dests_c = [float(x[2]) for x in dests_info]\n",
    "    \n",
    "  dx2 = [(x-xO)**2 for x in dests_x]\n",
    "  dy2 = [(y-yO)**2 for y in dests_y]\n",
    "  dists = [math.sqrt(dx22+dy22) for (dx22, dy22) in zip(dx2, dy2)]\n",
    "\n",
    "  travel_sum = sum(dests_c)\n",
    "  dist_sum = sum([c*dist for (c, dist) in zip(dests_c, dists)]) / 1000\n",
    "  dist_mean = dist_sum / travel_sum\n",
    " \n",
    "  x_mean = sum([c*x for (c, x) in zip(dests_c, dests_x)]) / travel_sum\n",
    "  y_mean = sum([c*y for (c, y) in zip(dests_c, dests_y)]) / travel_sum\n",
    "\n",
    "  diff_x = [x-x_mean for x in dests_x]\n",
    "  diff_y = [y-y_mean for y in dests_y]\n",
    "\n",
    "  diff_x2 = [x*x for x in diff_x]\n",
    "  sig_x2 = sum([c*x2 for (c, x2) in zip(dests_c, diff_x2)]) / travel_sum\n",
    "\n",
    "  diff_y2 = [y*y for y in diff_y]\n",
    "  sig_y2 = sum([c*y2 for (c, y2) in zip(dests_c, diff_y2)]) / travel_sum\n",
    "\n",
    "  diff_xy = ([x*y for x, y in zip(diff_x, diff_y)])\n",
    "  sig_xy = sum([c*xy for (c, xy) in zip(dests_c, diff_xy)]) / travel_sum\n",
    "\n",
    "  a = math.sqrt(((sig_x2+sig_y2)+math.sqrt((sig_x2-sig_y2)**2 + 4* (sig_xy**2)/2)))/1000\n",
    "  b = math.sqrt(((sig_x2+sig_y2)-math.sqrt((sig_x2-sig_y2)**2 + 4* (sig_xy**2)/2)))/1000\n",
    "  teta = (-0.5 * math.atan((2*sig_xy)/(sig_x2-sig_y2))) / math.pi * 180\n",
    "  area = math.pi * a * b\n",
    "  shapeIndxex = 1 - math.sqrt(1-((b/a)**2))  \n",
    "  actSpc_pars = rec[0:4]+[travel_sum, dist_sum, dist_mean]+[a, b, teta, area, shapeIndxex]\n",
    "\n",
    "  return actSpc_pars\n",
    "\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "actSpc_pars = [calcActSpcPars(x) for x in date_org_alldests]\n",
    "df = DataFrame (actSpc_pars, columns =['Date', 'Origin', 'X Origin', 'Y Origin', 'Num Travels', 'Sum Travels', 'Mean Travels', 'a', 'b', 'teta', 'Area', 'Shape Indxex'])\n",
    "df.to_csv('d:\\\\ActivitySpacePars.csv', index=False)\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}

